The modified trace distance of coherence is constant on most pure states

Recently, the much-used trace distance of coherence was shown to not be a proper measure of coherence, so a modification of it was proposed. We derive an explicit formula for this modified trace distance of coherence on pure states. Our formula shows that, despite satisfying the axioms of proper coherence measures, it is likely not a good measure to use, since it is maximal (equal to 1) on all except for an exponentially-small (in the dimension of the space) fraction of pure states.

==> ModTraceDistanceCoherenceMixed.m <==
%%  ModTraceDistanceCoherenceMixed    Computes the modified trace distance of coherence of a mixed quantum state
%   This function has one required argument:
%     RHO: a density matrix
%
%   [TDC,D] = ModTraceDistanceCoherenceMixed(X) is the modified trace
%   distance of coherence of the quantum state (density matrix) RHO. The
%   optional output argument D is the optimal (unnormalized) incoherent
%   (diagonal) state in the minimization of ||RHO - D||.

%   requires: YALMIP (https://yalmip.github.io/)
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: August 21, 2017

function [TDC,D] = ModTraceDistanceCoherenceMixed(rho)

    % Compute the size of RHO.
    n = length(rho);

    % Compute via semidefinite programming.
    options = sdpsettings('verbose',0); % quiet
    
    % Variables.
    d = sdpvar(n,1);
    W1 = sdpvar(n,n,'hermitian','complex');
    W2 = sdpvar(n,n,'hermitian','complex');
    
    % Constraints.
    F = [d >= 0, [W1,rho - diag(d);(rho - diag(d))',W2] >= 0];
    
    % Minimize.
    sol = optimize(F,0.5*(trace(W1)+trace(W2)),options);

    % Interpret results.
    if sol.problem == 0 % Everything went fine. Get solution.
        TDC = TraceNorm(rho - diag(value(d)));
        D = value(d);

    else % Something went wrong (numerical problems?)
        TDC = -1;
    end
end

==> ModTraceDistanceCoherencePure.m <==
%%  ModTraceDistanceCoherencePure    Computes the modified trace distance of coherence of a pure quantum state
%   This function has one required argument:
%     X: a pure state vector
%
%   [TDC,P] = ModTraceDistanceCoherencePure(X) is the modified trace
%   distance of coherence of the quantum state (vector) X. The optional
%   output argument P is the optimal value P in the minimization of
%   ||x*x' - p*D||, where D is an incoherent (diagonal) state.

%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   last updated: August 16, 2017

function [TDC,p] = ModTraceDistanceCoherencePure(x)

    x = sort(abs(x),'descend')/norm(x);
    
    if(x(1) >= 1/sqrt(2)) % Case (b) of the theorem.
        p = 2*x(1)^2 - 1;
        TDC = 2*x(1)*sqrt(1 - x(1)^2);
    else % Case (a) of the theorem.
        p = 0;
        TDC = 1;
    end
end
